Multimodal Error Detection in Chest X-ray Reports: A Large Language Model Reading Image Evidence

Rad-Linter checks chest X-ray reports against image-derived evidence to flag potential errors for review. A pretrained image classifier supplies scores for nine pathologies, and a 1.5B-parameter language model, fine-tuned with LoRA on 1,816 examples, checks their consistency with the report. We compare it with a keyword-and-negation rule baseline given the same reports and scores. Evaluation uses controlled report-score pairings from OpenI, with consistency labels derived from automatic report labels and score thresholds. Each counterfactual quad crosses two real reports with two real score vectors from other patients, creating two consistent and two inconsistent pairs. Every report and score vector occurs in both conditions, so either input alone permits only 50% accuracy. On 131 quads, Rad-Linter achieves 98.5% pair accuracy versus 80.5% for the rule baseline, and classifies all four pairs correctly in 94.4% of quads versus 56.5%. The checkers perform similarly on omission items, including unmentioned and negated findings; larger differences occur on the remaining item types, which require interpreting how findings are described. The same language model without fine-tuning remains near 50% accuracy. On a second set of 181 quads that also includes reports on which the automatic labelers disagree, pair accuracy is 93.4% versus 75.3%. These controlled results show that, given the same image-derived scores, a trained language model detects report-score inconsistencies more accurately than the tested rule baseline, with the advantage concentrated in interpreting how findings are worded.

==> anc/README.txt <==
Rad-Linter source records accompanying the supplementary material

The reproducibility/ directory contains 14 preserved implementation,
configuration, and manifest records plus SOURCES.json, exactly as retained
with the approved manuscript. The manuscript's references to the accompanying
reproducibility directory refer to this directory under the arXiv anc/ area.
Hashes in reproducibility/SOURCES.json are relative to reproducibility/.

These records document the reported setup. They are not a complete standalone
experiment release: datasets, quad identifiers, model weights/adapters, and
all experiment outputs are not included here. The manuscript states that
the fuller release will be made at https://github.com/Nickcp39/rad_linter.

The repository's existing MIT license is retained in
reproducibility/LICENSE.txt for its software records. This is distinct from
the paper's distribution license selected in the arXiv submission form.


==> anc/reproducibility/LICENSE.txt <==
MIT License

Copyright (c) 2025 Nickcp39

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/reproducibility/SOURCES.json <==
{
  "revision_v7/pipeline/textlib.py": "446b603b319a1bd4e8bddf8a2f01d2a7b0caac2c49b2957c277357f801b5fa32",
  "revision_v7/pipeline/b1_rules.py": "abe2d656d40ee28df138edc687f01736bbb794369d2b85523d0b81e100fd2358",
  "revision_v7/pipeline/s5_run_judge.py": "ecb81054262c5210317fbe46d015ad43aff6826aab40bd3992677ed36574e120",
  "revision_v7/pipeline/prompting.py": "99f0326d13c3d2275abd361b27ce1ef7cdbd38b559c401d841b36a266973686f",
  "revision_v8/pipeline/p1_judge_reports.py": "1ac801e8304db23c2b2b9a1d593a6636b8c671df592c3539638b99b145d4daba",
  "revision_v8/pipeline/common8.py": "c9209791d38b03d0915bd59aecabc0cfc3a0b637ed13e9b0c68efc5181f6d82e",
  "revision_v8/pipeline/p2_build_quads.py": "0e2fb4d95573e9d7c736a0991bdcd8badbf35b7358c134c82bc79dcd5c4c8fcb",
  "revision_v8/pipeline/p3b_pilot.py": "93e0b0282e87b1cb2c61ef8e10eb72b35a021ad6a058ea00373ad3c2f5db7aed",
  "revision_v8/pipeline/p3_train.py": "8d3a91d6237fbb7250ce37c5a185ff415e53f3a3f3fedf87ab6df89db06258b6",
  "revision_v8/pipeline/p4_eval.py": "11e74278c6a8ba420d7a2ebb424391f4dd4f43ad8c7748048c73631f531af1e5",
  "revision_v8/config/v8_1.yaml": "a0cb54982d70e0104ba8e348331cce46dad15b5a1b8bd57a8b9f281e7de2bd7d",
  "revision_v8/config/v8.yaml": "81877580b7885ecaa2614c85970fc878615da944ce541f39c003e105b04bcc2d",
  "revision_v8/manifests/P3b_pilot.json": "6b5013ec34a7fbcbe28f4ebba4563a319152ab90c699d7110083b0b3e8a18af3",
  "revision_v8/manifests/P2_quads.json": "d9e9804cb4354a52a0546523f79ce970e7b0559932e7ef658d1d203978ab5cc0"
}

==> anc/reproducibility/revision_v7/pipeline/b1_rules.py <==
"""
B1 规则基线 —— 有意 **不** 复用 textlib（textlib 是构造标签的定义，复用就等于用标签器给自己打分）。
关键词表与否定规则逐字取自旧 src/stepB1_baseline_rule_only_eval.py（论文描述的 B1），
唯一新增：HEDGING 规则（s>=θ+、关键词出现、未否定、前后 50 字符内有 hedge 词），使 B1 覆盖三类错误。
"""
import re

PATHOLOGY_KEYWORDS = {
    "Effusion": ["effusion", "pleural effusion", "pleural fluid", "fluid", "hydrothorax", "pleural fluid collection"],
    "Pneumonia": ["pneumonia", "airspace opacity", "consolidation", "pneumonic", "pneumonic infiltrate", "airspace disease"],
    "Pneumothorax": ["pneumothorax", "collapsed lung", "pneumothoraces", "air in pleural space"],
    "Atelectasis": ["atelectasis", "atelectatic", "collapse", "collapsed", "lung collapse"],
    "Edema": ["edema", "oedema", "pulmonary edema", "fluid overload", "pulmonary congestion", "interstitial edema"],
    "Consolidation": ["consolidation", "consolidated", "lobar consolidation", "airspace consolidation"],
    "Mass": ["mass", "masses", "mass-like", "density", "mass lesion", "opacity", "mass-like opacity"],
    "Nodule": ["nodule", "nodules", "nodular", "pulmonary nodule", "lung nodule", "nodular opacity"],
    "Cardiomegaly": ["cardiomegaly", "enlarged heart", "heart size enlarged", "cardiac enlargement", "enlarged cardiac silhouette"],
}
NEGATION_PATTERNS = [r"\bno\s+\w+", r"\bwithout\s+\w+", r"\babsence\s+of", r"\bno\s+evidence\s+of", r"\bno\s+sign\s+of",
                     r"\bnegative\s+for", r"\bnot\s+seen", r"\bcannot\s+see", r"\bexclude\b"]
HEDGE_PATTERNS = [r"\bcannot\s+(be\s+)?exclude", r"\bcannot\s+(be\s+)?rule", r"\bpossibl[ey]\b", r"\bmay\b", r"\bmight\b",
                  r"\bquestionable\b", r"\bequivocal\b", r"\bindeterminate\b", r"\bcould\s+represent\b", r"\bsuspicious\b"]


def check(report, p):
    """-> (found, negated, hedged), legacy context-window logic (±50 chars)."""
    rl = report.lower()
    pos = [(m.start(), m.end()) for k in PATHOLOGY_KEYWORDS[p] for m in re.finditer(r"\b" + re.escape(k) + r"\b", rl)]
    if not pos:
        return False, False, False
    negated = hedged = False
    for s, e in pos:
        cs = max(0, s - 50)
        ctx = rl[cs:min(len(rl), e + 50)]
        if any(re.search(h, ctx) for h in HEDGE_PATTERNS):
            hedged = True
        for pat in NEGATION_PATTERNS:
            m = re.search(pat, ctx)
            if m and m.start() < (s - cs) and not re.search(r"cannot\s+(be\s+)?exclude", ctx):
                negated = True
                break
        if negated:
            break
    return True, negated, hedged


def predict(vf, report, paths, pos, neg):
    cands = []
    for p in paths:
        s = vf[p]
        found, negated, hedged = check(report, p)
        if s >= pos and (not found or negated):
            cands.append((s - pos, "OMISSION", p))
        elif s >= pos and found and hedged:
            cands.append((s - pos, "HEDGING", p))
        elif s <= neg and found and not negated and not hedged:
            cands.append((neg - s, "CONTRADICTION", p))
    if not cands:
        return {"has_error": False, "error_type": "NO_ERROR", "finding": None}
    _, t, p = max(cands)
    return {"has_error": True, "error_type": t, "finding": p}


==> anc/reproducibility/revision_v7/pipeline/prompting.py <==
"""
训练 (S4) 与评测 (S7) 共用的输入/输出格式。改这里 = 同时改训练和评测。
"""
import json

from textlib import kw_pattern, sentence_state, split_sentences

TASK_VISUAL = """### Task:
Compare the radiology report with the visual evidence and decide whether the report contains an error.
Error types:
- OMISSION: a pathology has strong visual evidence (score >= 0.6) but the report does not affirm it.
- HEDGING: a pathology has strong visual evidence (score >= 0.6) but the report only mentions it with uncertain language.
- CONTRADICTION: a pathology has strong evidence against it (score <= 0.2) but the report affirms it.
- NO_ERROR: none of the above.
Output JSON with fields: has_error (bool), error_type, finding (pathology or null), evidence (string or null), explanation (string)."""

TASK_TEXT = """### Task:
Decide whether this chest X-ray report contains an error with respect to the (unseen) image.
Error types: OMISSION (a finding present on the image is not affirmed), HEDGING (a clear finding is only mentioned with
uncertain language), CONTRADICTION (the report affirms a finding the image does not support), NO_ERROR.
Output JSON with fields: has_error (bool), error_type, finding (pathology or null), evidence (string or null), explanation (string)."""


def build_input(visual_facts, report, paths, text_only=False):
    rep = f"### Radiology Report:\n{report}\n\n"
    if text_only:
        return rep + TASK_TEXT
    vf = {p: round(float(visual_facts[p]), 3) for p in paths}
    vis = "### Visual Evidence (classifier scores, 0-1):\n" + json.dumps(vf, indent=2) + "\n\n"
    return vis + rep + TASK_VISUAL


def _sentence_about(report, p, state=None):
    for s in split_sentences(report):
        st = sentence_state(s, p)
        if st is not None and (state is None or st == state):
            return s
    return None


def build_output(row, fields):
    label, p = row["label"], row["target_pathology"]
    s = row["visual_facts"][p]
    if label == "NO_ERROR":
        o = {"has_error": False, "error_type": "NO_ERROR", "finding": None, "evidence": None,
             "explanation": "The report is consistent with the visual evidence."}
    elif label == "OMISSION":
        o = {"has_error": True, "error_type": "OMISSION", "finding": p,
             "evidence": f"{p} score {s:.2f} >= 0.6; not affirmed in the report.",
             "explanation": f"The image strongly suggests {p.lower()}, but the report does not report it."}
    elif label == "HEDGING":
        sent = _sentence_about(row["final_report"], p, "UNCERTAIN") or ""
        o = {"has_error": True, "error_type": "HEDGING", "finding": p,
             "evidence": f"{p} score {s:.2f} >= 0.6; report: \"{sent}\"",
             "explanation": f"The image strongly suggests {p.lower()}, but the report only hedges it."}
    else:
        sent = _sentence_about(row["final_report"], p, "POS") or ""
        o = {"has_error": True, "error_type": "CONTRADICTION", "finding": p,
             "evidence": f"{p} score {s:.2f} <= 0.2; report: \"{sent}\"",
             "explanation": f"The report affirms {p.lower()}, but the image shows strong evidence against it."}
    return {k: o[k] for k in fields}


def parse_output(text):
    """Parse model output -> dict or None. Accepts surrounding text/markdown."""
    t = text.strip()
    if "```" in t:
        parts = t.split("```")
        t = max(parts, key=lambda x: x.count("{"))
        t = t[4:] if t.startswith("json") else t
    a, b = t.find("{"), t.rfind("}")
    if a < 0 or b <= a:
        return None
    try:
        o = json.loads(t[a:b + 1])
    except Exception:
        return None
    if not isinstance(o, dict) or "has_error" not in o:
        return None
    he = o["has_error"]
    if isinstance(he, str):
        he = he.strip().lower() == "true"
    o["has_error"] = bool(he)
    o["error_type"] = str(o.get("error_type", "NO_ERROR" if not he else "UNKNOWN")).upper()
    return o


SYSTEM = "You are a radiology report quality-assurance assistant. Answer with JSON only."


def chat_messages(inp, out=None):
    m = [{"role": "system", "content": SYSTEM}, {"role": "user", "content": inp}]
    if out is not None:
        m.append({"role": "assistant", "content": out})
    return m


==> anc/reproducibility/revision_v7/pipeline/s5_run_judge.py <==
"""
S5b — 独立 judge（非 Qwen，config.models.judge_llm）按论文定义逐条判断评测集，保存原始输出。
judge 看到与被测系统相同的信息（9 个视觉分数 + 报告），但不知道构造标签。
同时导出 judge_disagreements.csv，并写合并 manifest S5_eval_judge。

  env/bin/python revision_v7/pipeline/s5_run_judge.py
"""
import csv
import json

from common_pipe import V7, load_config, read_jsonl, write_jsonl, write_manifest, assert_inside_v7
from gpu_pool import run_jobs
from prompting import parse_output

JUDGE_SYSTEM = "You are an expert radiologist auditing chest X-ray reports against image-classifier evidence. Answer with JSON only."
JUDGE_TASK = """Visual evidence: scores (0-1) from an image classifier for 9 pathologies.
Definitions (apply them to EVERY pathology):
- OMISSION: score >= 0.6, and the report does not affirm the pathology (it is not mentioned, or it is negated/described as normal).
- HEDGING: score >= 0.6, and the report mentions the pathology only with uncertain language (possible, may represent, cannot be excluded, questionable, ...).
- CONTRADICTION: score <= 0.2, and the report affirms the pathology is present.
- NO_ERROR: none of the above for any pathology.
Treat synonyms as the same pathology (e.g. "enlarged heart" = Cardiomegaly; "heart size normal" negates Cardiomegaly;
"lungs are clear" negates Pneumonia/Consolidation/Edema/Atelectasis; "infiltrate"/"airspace disease" = Pneumonia).

Visual evidence (score and its evidence state; INDETERMINATE pathologies can never produce an error):
{vf}

Report:
{report}

Return JSON: {{"has_error": true/false, "error_type": "OMISSION|HEDGING|CONTRADICTION|NO_ERROR", "finding": "<pathology or null>", "rationale": "<one sentence>"}}"""


JUDGE_TASK_V3 = """Read the chest X-ray report below. For EACH of these 9 pathologies, say how the report describes it:
"affirmed" (stated as present), "negated" (stated as absent, or described as normal), "hedged" (mentioned only with
uncertain language such as possible / may represent / cannot be excluded / questionable), or "not_mentioned".
Treat synonyms as the same pathology (e.g. "enlarged heart" = Cardiomegaly; "heart size normal" negates Cardiomegaly;
"lungs are clear" negates Pneumonia, Consolidation, Edema and Atelectasis; "infiltrate" or "airspace disease" = Pneumonia;
"pleural fluid" = Effusion; "collapse" or "volume loss" = Atelectasis).

Pathologies: Atelectasis, Consolidation, Pneumothorax, Edema, Effusion, Pneumonia, Cardiomegaly, Nodule, Mass

Report:
{report}

Return JSON only: {{"Atelectasis": "...", "Consolidation": "...", "Pneumothorax": "...", "Edema": "...", "Effusion": "...", "Pneumonia": "...", "Cardiomegaly": "...", "Nodule": "...", "Mass": "..."}}"""
STATE_MAP = {"affirmed": "POS", "negated": "NEG", "hedged": "UNCERTAIN", "not_mentioned": "NOT_MENTIONED"}


def judge_v3_label(raw, vf, cfg):
    """Judge reads the report (per-pathology states); the paper's threshold definition is then applied
    deterministically. Returns parsed dict or None."""
    t = raw.strip()
    a, b = t.find("{"), t.rfind("}")
    try:
        d = json.loads(t[a:b + 1])
    except Exception:
        return None
    states = {}
    for p in cfg["pathologies"]:
        v = str(d.get(p, "")).strip().lower().replace(" ", "_")
        if v not in STATE_MAP:
            return None
        states[p] = STATE_MAP[v]
    pos, neg = cfg["thresholds"]["fixed"]["pos"], cfg["thresholds"]["fixed"]["neg"]
    viol = []
    for p in cfg["pathologies"]:
        s, st = vf[p], states[p]
        if s >= pos and st != "POS":
            viol.append((s - pos, "OMISSION" if st in ("NOT_MENTIONED", "NEG") else "HEDGING", p))
        elif s <= neg and st == "POS":
            viol.append((neg - s, "CONTRADICTION", p))
    if not viol:
        return {"has_error": False, "error_type": "NO_ERROR", "finding": None, "states": states, "n_violations": 0}
    _, t_, p_ = max(viol)
    return {"has_error": True, "error_type": t_, "finding": p_, "states": states, "n_violations": len(viol)}


def evidence_table(vf, cfg):
    """Prompt v2: give the judge each pathology's evidence state, so its independent job is reading the report
    (affirmed / negated / hedged / not mentioned), not threshold arithmetic. Prompt v1 (raw scores only) labelled
    35/35 hedge hard-negatives as HEDGING and 41/60 assert hard-negatives as CONTRADICTION -> kept in *_promptv1.*"""
    pos, neg = cfg["thresholds"]["fixed"]["pos"], cfg["thresholds"]["fixed"]["neg"]
    lines = []
    for p in cfg["pathologies"]:
        s = vf[p]
        st = "STRONG_POS (>=0.6)" if s >= pos else ("STRONG_NEG (<=0.2)" if s <= neg else "INDETERMINATE")
        lines.append(f"- {p}: {s:.3f} -> {st}")
    return "\n".join(lines)


def main():
    cfg = load_config()
    model = cfg["models"]["judge_llm"]
    ev = read_jsonl(cfg["paths"]["s5_eval"])
    # prompt v3 (see judge_v3_label); v1/v2 outputs kept as judge_v7_promptv1/2.jsonl
    jobs = [{"job_id": r["id"], "temperature": 0.0, "max_new_tokens": 200,
             "messages": [{"role": "system", "content": JUDGE_SYSTEM},
                          {"role": "user", "content": JUDGE_TASK_V3.format(report=r["report_text"])}]} for r in ev]
    out = run_jobs(jobs, model, tag="s5_judge", gpus=(4, 5, 6, 7), gpus_per_worker=2, bs=16)
    rows = []
    for r in ev:
        raw = out.get(r["id"], "")
        parsed = judge_v3_label(raw, r["visual_facts"], cfg)
        rows.append({"id": r["id"], "judge_model": model, "raw": raw, "parsed": parsed})
    write_jsonl(cfg["paths"]["s5_judge"], rows)

    dpath = assert_inside_v7(V7 / "data" / "s5_eval" / "judge_disagreements.csv")
    by = {x["id"]: x for x in rows}
    n_dis = 0
    with open(dpath, "w", newline="", encoding="utf-8") as f:
        w = csv.writer(f)
        w.writerow(["id", "constructed", "judge", "target_pathology", "target_score", "report", "judge_raw"])
        for r in ev:
            j = by[r["id"]]["parsed"]
            if j and j["error_type"] != r["constructed_label"]["error_type"]:
                n_dis += 1
                w.writerow([r["id"], r["constructed_label"]["error_type"], j["error_type"], r["target_pathology"],
                            r["visual_facts"][r["target_pathology"]], r["report_text"], by[r["id"]]["raw"]])
    parsed_n = sum(1 for x in rows if x["parsed"])
    print(f"judge parsed {parsed_n}/{len(rows)}, disagreements {n_dis}")
    write_manifest("S5_eval_judge", [cfg["paths"]["s2_splits"], cfg["paths"]["s3_llm"].format(split="eval")],
                   [cfg["paths"]["s5_eval"], cfg["paths"]["s5_judge"], str(dpath)],
                   stats={"parsed": parsed_n, "n": len(rows), "disagreements": n_dis}, extra={"judge_model": model})


if __name__ == "__main__":
    main()


==> anc/reproducibility/revision_v7/pipeline/textlib.py <==
"""
V7 报告文本工具：分句、病理关键词、句级断言分类（POS / NEG / UNCERTAIN）。
S3 生成、B1 规则基线共用这一份，保证"定义"一致。

关键词表比旧 utils/pathology_keywords.py 收紧：Pneumonia 不再包含 "consolidation"
（避免 Pneumonia/Consolidation 互相串）。
"""
import re

KEYWORDS = {
    "Atelectasis": ["atelectasis", "atelectatic", "volume loss", "collapse"],
    "Consolidation": ["consolidation", "consolidations", "consolidative"],
    "Pneumothorax": ["pneumothorax", "pneumothoraces"],
    "Edema": ["edema", "vascular congestion", "pulmonary congestion"],
    "Effusion": ["effusion", "effusions", "pleural fluid"],
    "Pneumonia": ["pneumonia", "infiltrate", "infiltrates", "airspace disease", "airspace opacity", "airspace opacities"],
    "Cardiomegaly": ["cardiomegaly", "enlarged heart", "cardiac enlargement", "enlarged cardiac silhouette",
                     "heart is enlarged", "heart size is enlarged", "heart is mildly enlarged", "heart size is mildly enlarged"],
    "Nodule": ["nodule", "nodules", "nodular"],
    "Mass": ["mass", "masses"],
}
NEG_PRE = re.compile(r"\b(no|without|negative for|free of|clear of|resolved|resolution of|"
                     r"no evidence of|no signs? of|absence of|not)\b", re.I)
NEG_POST = re.compile(r"\b(is|are) (not (seen|identified|present|visualized|demonstrated)|absent)\b|\bhas resolved\b", re.I)
HEDGE = re.compile(r"\b(may|might|possibl[ey]|probabl[ey]|cannot be (excluded|ruled out)|not excluded|"
                   r"could (represent|reflect|be)|questionable|equivocal|indeterminate|"
                   r"suggest(s|ive)? of|likely|suspicious for|concerning for|versus|vs\.?)\b", re.I)


# Implicit negations that do not contain the pathology keyword
_LUNGS_CLEAR = r"\b(lungs?|lung fields?) (are|is|remain|appear)( \w+)? clear\b|\bclear lungs\b|\blungs clear\b"
NEG_PHRASES = {
    "Cardiomegaly": re.compile(r"\b(heart|cardiac) size (is |are |remains? |appears? )?(within )?(normal|upper normal|top normal)|"
                               r"\bnormal (heart|cardiac) size|\bheart (is )?(not enlarged|normal in size)|"
                               r"\b(cardiac|cardiomediastinal|cardiopericardial) silhouettes? (is |are |remains? |appears? )?"
                               r"(within normal limits|normal|unremarkable|stable)|\bnormal (cardiac|cardiomediastinal) silhouette", re.I),
    "Effusion": re.compile(r"\bcostophrenic (angles?|sulci) (are |is )?(sharp|clear)|\bno pleural (fluid|abnormality)", re.I),
    "Pneumonia": re.compile(_LUNGS_CLEAR + r"|\bno (focal )?(airspace|air space) (disease|opacit)", re.I),
    "Consolidation": re.compile(_LUNGS_CLEAR + r"|\bno (focal )?(airspace|air space) (disease|opacit)", re.I),
    "Edema": re.compile(_LUNGS_CLEAR, re.I),
    "Atelectasis": re.compile(_LUNGS_CLEAR, re.I),
}


def split_sentences(text):
    parts = re.split(r"(?<=[.!?])\s+|\s+(?=IMPRESSION:)|\s+(?=FINDINGS:)", text.strip())
    return [p.strip() for p in parts if p and p.strip()]


def kw_pattern(pathology):
    kws = sorted(KEYWORDS[pathology], key=len, reverse=True)
    return re.compile(r"\b(" + "|".join(re.escape(k) for k in kws) + r")\b", re.I)


def sentence_state(sentence, pathology):
    """None if pathology not mentioned, else POS / NEG / UNCERTAIN."""
    pat = kw_pattern(pathology)
    m = pat.search(sentence)
    if not m:
        np_ = NEG_PHRASES.get(pathology)
        return "NEG" if np_ is not None and np_.search(sentence) else None
    pre = sentence[:m.start()]
    # negation scope: same clause; extends over list commas ("No A, B, or C") unless a new
    # assertion (verb) starts between the cue and the keyword ("No A, small B is seen")
    clause = re.split(r";| but | however | although ", pre)[-1]
    negs = list(NEG_PRE.finditer(clause))
    if negs:
        between = clause[negs[-1].end():]
        if not re.search(r"\b(is|are|there|noted|seen|present|demonstrat\w*|with)\b", between, re.I):
            return "NEG"
    if NEG_POST.search(sentence[m.end():m.end() + 40]):
        return "NEG"
    if HEDGE.search(sentence):
        return "UNCERTAIN"
    return "POS"


def report_state(report, pathology):
    """POS if any sentence asserts it; else UNCERTAIN; else NEG; else NOT_MENTIONED."""
    states = [s for s in (sentence_state(x, pathology) for x in split_sentences(report)) if s]
    for st in ("POS", "UNCERTAIN", "NEG"):
        if st in states:
            return st
    return "NOT_MENTIONED"


def consistent(report, vf, pos, neg):
    """Report is consistent with visual evidence under the paper's definitions, for every pathology:
       s>=pos -> must be asserted POS (not hedged, not missing);  s<=neg -> must not be asserted POS."""
    viol = []
    for p, s in vf.items():
        st = report_state(report, p)
        if s >= pos and st != "POS":
            viol.append((p, "OMISSION" if st in ("NOT_MENTIONED", "NEG") else "HEDGING"))
        elif s <= neg and st == "POS":
            viol.append((p, "CONTRADICTION"))
    return viol


==> anc/reproducibility/revision_v8/config/v8.yaml <==
# RAD-Linter V8 — counterfactual quads. Single source of truth. See V8_PLAN.md (frozen 2026-10-04).
seed: 42
seeds: [42, 43, 44]

v7_inputs:                      # read-only
  features: revision_v7/data/s1_features/visual_facts_v7.jsonl
  splits: revision_v7/data/s2_splits/splits_v7.json
  pipeline_dir: revision_v7/pipeline

models:
  base_llm: Qwen/Qwen2.5-1.5B-Instruct
  judge_llm: mistralai/Mistral-Small-24B-Instruct-2501   # prompt v3, frozen

pathologies: [Atelectasis, Consolidation, Pneumothorax, Edema, Effusion, Pneumonia, Cardiomegaly, Nodule, Mass]
thresholds: {pos: 0.6, neg: 0.2}
non_chest_terms: [elbow, forearm, ankle, knee, wrist, hand, foot, shoulder, hip, pelvis, femur, tibia, cervical spine, lumbar]

quads:
  heldout_splits: [val, eval]   # merged test pool (no checkpoint selection in V8)
  cap_hi: 3                     # max reuse of one high-score donor vector
  cap_hi_fallback: 5            # pre-declared: used only if test quads < min_test_quads
  min_test_quads: 120
  # Report-side agreement between textlib and judge is required on the label-relevant 3-way state
  # (affirmed / hedged / not affirmed). NEG vs NOT_MENTIONED never changes a label (OMISSION = not affirmed).
  agreement: three_way

training:
  cells: [M, T]
  num_epochs: 10                # fixed; final checkpoint, no selection
  lr: 1.0e-4
  lora_r: 16
  lora_alpha: 32
  lora_dropout: 0.05
  per_device_bs: 8
  grad_accum: 4
  max_len: 1024
  output_fields: [has_error, error_type, finding, evidence, explanation]

eval:
  bootstrap_iters: 1000
  max_parse_fail_rate: 0.02

paths:
  reports: revision_v8/data/reports_v8.jsonl
  quads_dir: revision_v8/data/quads
  runs_dir: revision_v8/runs
  results_dir: revision_v8/results


==> anc/reproducibility/revision_v8/config/v8_1.yaml <==
# V8.1 = V8 with the training half redone (V8_PLAN.md appendix A). Data/eval/baselines frozen.
seed: 42
seeds:
- 42
- 43
- 44
v7_inputs:
  features: revision_v7/data/s1_features/visual_facts_v7.jsonl
  splits: revision_v7/data/s2_splits/splits_v7.json
  pipeline_dir: revision_v7/pipeline
models:
  base_llm: Qwen/Qwen2.5-1.5B-Instruct
  judge_llm: mistralai/Mistral-Small-24B-Instruct-2501
pathologies:
- Atelectasis
- Consolidation
- Pneumothorax
- Edema
- Effusion
- Pneumonia
- Cardiomegaly
- Nodule
- Mass
thresholds:
  pos: 0.6
  neg: 0.2
non_chest_terms:
- elbow
- forearm
- ankle
- knee
- wrist
- hand
- foot
- shoulder
- hip
- pelvis
- femur
- tibia
- cervical spine
- lumbar
quads:
  heldout_splits:
  - val
  - eval
  cap_hi: 3
  cap_hi_fallback: 5
  min_test_quads: 120
  agreement: three_way
training:
  cells:
  - M
  - T
  num_epochs: 10
  lr: 0.0001
  lora_r: 16
  lora_alpha: 32
  lora_dropout: 0.05
  per_device_bs: 8
  grad_accum: 4
  max_len: 1024
  output_fields:
  - has_error
  - error_type
  - finding
  - evidence
  - explanation
  train_file_pattern: revision_v8/data/quads/v81_train_{cell}.jsonl
  recipes:
    R1:
      fields:
      - has_error
      - error_type
      - finding
      num_epochs: 10
      train_source: train
    R2:
      fields:
      - has_error
      - error_type
      - finding
      num_epochs: 30
      train_source: train
    R3:
      fields:
      - has_error
      - error_type
      - finding
      num_epochs: 30
      train_source: train_all
  dev_frac: 0.15
  fit_gate:
    fit_item_acc_min: 0.9
    dev_item_acc_min: 0.6
eval:
  bootstrap_iters: 1000
  max_parse_fail_rate: 0.02
  c1_item_lb: 0.7
  c1_quad_lb: 0.0625
paths:
  reports: revision_v8/data/reports_v8.jsonl
  quads_dir: revision_v8/data/quads
  runs_dir: revision_v8/runs_v81
  results_dir: revision_v8/results_v81
summary_name: V8_1_SUMMARY.md


==> anc/reproducibility/revision_v8/manifests/P2_quads.json <==
{
  "step": "P2_quads",
  "git_head": "154255ae601656916728e7553d67862cd60aa0c8",
  "config_sha256": "5457f492f7332a7cd429ac407fb7a20652917284f00848c42df0baeabcda8564",
  "cmd": "p2_build_quads.py",
  "time": "2026-10-05T00:42:58",
  "inputs": {
    "revision_v8/data/reports_v8.jsonl": "3bf6bff3f54a231a05aa3effeeb0baa7bf452a191b87f05930b9ca676dfac1d7",
    "revision_v7/data/s1_features/visual_facts_v7.jsonl": "8fc67175c0404390a0da254ade2d31459139b7dbcfe7f745a57175b52a387102",
    "revision_v7/data/s2_splits/splits_v7.json": "bbd94c77fe69938ada6d5373871b17dfa738f2615f7155b634421da50cb7d3a0"
  },
  "outputs": {
    "revision_v8/data/quads/train.jsonl": "8074c31239c90d461c59ceac8b4130b68512d1817c6e3df25d64c636c0de4b61",
    "revision_v8/data/quads/test_main.jsonl": "f7fd0a245876265b10db1de9206a18e73bc6f5c496a10f3226963089f4215ccc",
    "revision_v8/data/quads/test_all.jsonl": "6185953dfa372a4483aabdebafe5ab7485f79ffb91667d319d72fc5e314c2414",
    "revision_v8/data/quads/train_M.jsonl": "dcf9ffd9cd4bc18355af6dcc785f3ca6ccb8adccacae05084b82fe98696535f5",
    "revision_v8/data/quads/train_T.jsonl": "f38227a629e1c33a4aba21478f3be2aed29f07bbd3ff19a49f9ee3d28ae0ef5b"
  },
  "stats": {
    "train": {
      "reports_in_pool": 1877,
      "images_in_pool": 2670,
      "cap_hi": 3,
      "quads": 303,
      "items": 1212,
      "quad_kind": {
        "HEDGING": 50,
        "OMISSION": 253
      },
      "by_pathology": {
        "Atelectasis": 89,
        "Consolidation": 8,
        "Effusion": 37,
        "Pneumonia": 25,
        "Cardiomegaly": 110,
        "Nodule": 25,
        "Mass": 9
      },
      "A_state": {
        "UNCERTAIN": 50,
        "NEG": 121,
        "NOT_MENTIONED": 132
      },
      "A_affirms_other": 159,
      "unique_A": 303,
      "unique_B": 252,
      "unique_hi": 212,
      "unique_lo": 303
    },
    "test_main": {
      "reports_in_pool": 816,
      "images_in_pool": 1148,
      "cap_hi": 5,
      "quads": 131,
      "items": 524,
      "quad_kind": {
        "HEDGING": 17,
        "OMISSION": 114
      },
      "by_pathology": {
        "Atelectasis": 44,
        "Consolidation": 2,
        "Effusion": 16,
        "Pneumonia": 6,
        "Cardiomegaly": 55,
        "Nodule": 5,
        "Mass": 3
      },
      "A_state": {
        "UNCERTAIN": 17,
        "NOT_MENTIONED": 58,
        "NEG": 56
      },
      "A_affirms_other": 64,
      "unique_A": 131,
      "unique_B": 109,
      "unique_hi": 91,
      "unique_lo": 131
    },
    "test_all": {
      "reports_in_pool": 1079,
      "images_in_pool": 1148,
      "cap_hi": 3,
      "quads": 181,
      "items": 724,
      "quad_kind": {
        "HEDGING": 40,
        "OMISSION": 141
      },
      "by_pathology": {
        "Atelectasis": 29,
        "Consolidation": 2,
        "Edema": 2,
        "Effusion": 43,
        "Pneumonia": 19,
        "Cardiomegaly": 79,
        "Nodule": 3,
        "Mass": 4
      },
      "A_state": {
        "UNCERTAIN": 40,
        "NOT_MENTIONED": 72,
        "NEG": 69
      },
      "A_affirms_other": 84,
      "unique_A": 181,
      "unique_B": 147,
      "unique_hi": 112,
      "unique_lo": 181
    }
  }
}

==> anc/reproducibility/revision_v8/manifests/P3b_pilot.json <==
{
  "step": "P3b_pilot",
  "git_head": "bb9cfc1fe82f89631d01b27e7719daa0f6609f35",
  "config_sha256": "9ff58992e5361195c371e817de946644c868a1cdf1ce7a2fb1a82a03e31b4ed4",
  "cmd": "p3b_pilot.py",
  "time": "2026-10-06T11:16:51",
  "inputs": {
    "revision_v8/data/quads/train.jsonl": "8074c31239c90d461c59ceac8b4130b68512d1817c6e3df25d64c636c0de4b61",
    "revision_v8/data/reports_v8.jsonl": "3bf6bff3f54a231a05aa3effeeb0baa7bf452a191b87f05930b9ca676dfac1d7"
  },
  "outputs": {
    "revision_v8/data/quads/v81_train_M.jsonl": "920df0546b8150182b54065392b1c99b3ce0537a8a57fd7b48738c4587f47bc5",
    "revision_v8/data/quads/v81_train_T.jsonl": "6d1e87efc21e6d790c8a442dc210a7887c64f028dd2bf32b890b9474c6f6c407",
    "revision_v8/data/quads/train_all.jsonl": "57ada9f671b4a407824749dda553508658b22ada097e19d06e0e72b73bd9e246"
  },
  "stats": {
    "chosen": "R3",
    "fit_gate_pass": true,
    "n_final_train_items": 1816,
    "pilot": {
      "R1": {
        "fit": 0.7693798449612403,
        "dev": 0.7222222222222222,
        "dev_quad": 0.24444444444444444
      },
      "R2": {
        "fit": 1.0,
        "dev": 0.9722222222222222,
        "dev_quad": 0.8888888888888888
      },
      "R3": {
        "fit": 1.0,
        "dev": 0.9833333333333333,
        "dev_quad": 0.9333333333333333
      }
    }
  }
}

==> anc/reproducibility/revision_v8/pipeline/common8.py <==
"""V8 公共工具。所有写操作只落在 revision_v8/；V7 的产出和代码只读复用。"""
import hashlib
import json
import os
import subprocess
import sys
from datetime import datetime
from pathlib import Path

REPO = Path(__file__).resolve().parents[2]
V8 = REPO / "revision_v8"
V7PIPE = REPO / "revision_v7" / "pipeline"
CONFIG_PATH = Path(os.environ.get("V8_CONFIG", V8 / "config" / "v8.yaml"))   # V8_CONFIG only for dry runs
sys.path.insert(0, str(V7PIPE))          # textlib, b1_rules, prompting (read-only reuse)


def load_config():
    import yaml
    return yaml.safe_load(open(CONFIG_PATH, encoding="utf-8"))


def rp(p):
    p = Path(p)
    return p if p.is_absolute() else REPO / p


def inside_v8(p):
    p = rp(p).resolve()
    if V8.resolve() not in p.parents:
        raise RuntimeError(f"refusing to write outside revision_v8/: {p}")
    p.parent.mkdir(parents=True, exist_ok=True)
    return p


def sha256(path):
    h = hashlib.sha256()
    with open(rp(path), "rb") as f:
        for chunk in iter(lambda: f.read(1 << 20), b""):
            h.update(chunk)
    return h.hexdigest()


def read_jsonl(path):
    with open(rp(path), encoding="utf-8") as f:
        return [json.loads(l) for l in f if l.strip()]


def write_jsonl(path, rows):
    p = inside_v8(path)
    with open(p, "w", encoding="utf-8") as f:
        for r in rows:
            f.write(json.dumps(r, ensure_ascii=False) + "\n")
    return p


def git_head():
    return subprocess.run(["git", "-C", str(REPO), "rev-parse", "HEAD"], capture_output=True, text=True).stdout.strip()


def write_manifest(step, inputs, outputs, stats=None, extra=None):
    m = {"step": step, "git_head": git_head(), "config_sha256": sha256(CONFIG_PATH), "cmd": " ".join(sys.argv),
         "time": datetime.now().isoformat(timespec="seconds"),
         "inputs": {str(p): sha256(p) for p in inputs}, "outputs": {str(p): sha256(p) for p in outputs},
         "stats": stats or {}}
    if extra:
        m.update(extra)
    out = inside_v8(V8 / "manifests" / f"{step}.json")
    out.write_text(json.dumps(m, ensure_ascii=False, indent=2), encoding="utf-8")
    print(f"[manifest] {out.relative_to(REPO)}")
    return m


def three_way(state):
    """Label-relevant report state: affirmed / hedged / not affirmed."""
    return {"POS": "AFF", "UNCERTAIN": "HEDGE"}.get(state, "NOT")


def run_jobs(jobs, model, tag, gpus=(0, 1, 2, 3, 4, 5, 6, 7), adapter=None, bs=32, seed=0, gpus_per_worker=1):
    """Shard jobs over GPUs using V7's llm_worker.py (read-only); temp files under revision_v8/logs/tmp."""
    tmp = V8 / "logs" / "tmp" / tag
    tmp.mkdir(parents=True, exist_ok=True)
    groups = [list(gpus[i:i + gpus_per_worker]) for i in range(0, len(gpus), gpus_per_worker)]
    shards = [jobs[i::len(groups)] for i in range(len(groups))]
    procs = []
    for w, (g, shard) in enumerate(zip(groups, shards)):
        if not shard:
            continue
        inp, out = tmp / f"in_{w}.jsonl", tmp / f"out_{w}.jsonl"
        with open(inp, "w", encoding="utf-8") as f:
            for j in shard:
                f.write(json.dumps(j, ensure_ascii=False) + "\n")
        cmd = [sys.executable, str(V7PIPE / "llm_worker.py"), "--model", model, "--inp", str(inp), "--out", str(out),
               "--bs", str(bs), "--seed", str(seed + w)]
        if adapter:
            cmd += ["--adapter", str(adapter)]
        if gpus_per_worker > 1:
            cmd += ["--device-map", "auto"]
        env = {**os.environ, "CUDA_VISIBLE_DEVICES": ",".join(map(str, g)), "TOKENIZERS_PARALLELISM": "false"}
        log = open(tmp / f"worker_{w}.log", "w")
        procs.append((subprocess.Popen(cmd, env=env, stdout=log, stderr=subprocess.STDOUT, cwd=REPO), out, w))
    res = {}
    for p, out, w in procs:
        if p.wait() != 0:
            raise RuntimeError(f"worker {w} failed; see {tmp}/worker_{w}.log")
        for l in open(out, encoding="utf-8"):
            r = json.loads(l)
            res[r["job_id"]] = r["text"]
    return res


class Checker:
    def __init__(self, step, description=""):
        self.step, self.description, self.results = step, description, []

    def add(self, cid, status, msg, detail=None):
        assert status in ("PASS", "WARN", "FAIL", "INFO")
        self.results.append({"id": cid, "status": status, "msg": msg, "detail": detail})

    def check(self, cid, cond, msg, detail=None, warn_only=False):
        self.add(cid, "PASS" if cond else ("WARN" if warn_only else "FAIL"), msg, detail)
        return bool(cond)

    def finish(self):
        counts = {s: sum(r["status"] == s for r in self.results) for s in ("PASS", "WARN", "FAIL", "INFO")}
        print(f"\n=== {self.step} {self.description} ===")
        for r in self.results:
            line = f"[{r['status']:4}] {r['id']}: {r['msg']}"
            if r["detail"] is not None and r["status"] != "PASS":
                line += f"  | {r['detail']}"
            print(line)
        verdict = "FAIL" if counts["FAIL"] else "PASS"
        print(f"--- {self.step}: {verdict}  {counts}")
        out = inside_v8(V8 / "checks" / "reports" / f"{self.step}.json")
        out.write_text(json.dumps({"step": self.step, "verdict": verdict, "counts": counts, "git_head": git_head(),
                                   "time": datetime.now().isoformat(timespec="seconds"), "results": self.results},
                                  ensure_ascii=False, indent=2, default=str), encoding="utf-8")
        return 0 if verdict == "PASS" else 1


==> anc/reproducibility/revision_v8/pipeline/p1_judge_reports.py <==
"""
P1 — 两个独立读法读每份真实报告（每个 uid 一份）：textlib 正则 + Mistral（prompt v3，冻结）。
输出 data/reports_v8.jsonl：{uid, split(train|heldout), report_text, textlib{p:state}, judge{p:state}|null, agree}
agree = 9 个病理的三分状态（肯定 / 含糊 / 未肯定）全部一致。

  env/bin/python revision_v8/pipeline/p1_judge_reports.py
"""
import json
import re
from collections import Counter

from common8 import load_config, read_jsonl, rp, run_jobs, three_way, write_jsonl, write_manifest
from s5_run_judge import JUDGE_SYSTEM, JUDGE_TASK_V3, STATE_MAP
from textlib import report_state


def parse_states(raw, paths):
    t = raw.strip()
    a, b = t.find("{"), t.rfind("}")
    try:
        d = json.loads(t[a:b + 1])
    except Exception:
        return None
    out = {}
    for p in paths:
        v = str(d.get(p, "")).strip().lower().replace(" ", "_")
        if v not in STATE_MAP:
            return None
        out[p] = STATE_MAP[v]
    return out


def main():
    cfg = load_config()
    P = cfg["pathologies"]
    feats = read_jsonl(cfg["v7_inputs"]["features"])
    sp = json.loads(rp(cfg["v7_inputs"]["splits"]).read_text())
    held = {str(u) for s in cfg["quads"]["heldout_splits"] for u in sp[s]}
    train = {str(u) for u in sp["train"]}
    first = {}
    for r in sorted(feats, key=lambda r: r["image_path"]):
        first.setdefault(str(r["uid"]), r)
    terms = cfg["non_chest_terms"]
    recs = [r for r in first.values() if not any(re.search(rf"\b{t}\b", r["report_text"], re.I) for t in terms)]
    texts = sorted({r["report_text"] for r in recs})
    tid = {t: f"t{i:05d}" for i, t in enumerate(texts)}
    jobs = [{"job_id": tid[t], "temperature": 0.0, "max_new_tokens": 200,
             "messages": [{"role": "system", "content": JUDGE_SYSTEM},
                          {"role": "user", "content": JUDGE_TASK_V3.format(report=t)}]} for t in texts]
    print(f"reports {len(recs)} (unique texts {len(texts)})")
    out = run_jobs(jobs, cfg["models"]["judge_llm"], tag="p1_judge", gpus_per_worker=2, bs=16)
    rows = []
    for r in recs:
        uid = str(r["uid"])
        tl = {p: report_state(r["report_text"], p) for p in P}
        raw = out.get(tid[r["report_text"]], "")
        jd = parse_states(raw, P)
        agree = jd is not None and all(three_way(tl[p]) == three_way(jd[p]) for p in P)
        rows.append({"uid": uid, "split": "train" if uid in train else ("heldout" if uid in held else "other"),
                     "report_text": r["report_text"], "textlib": tl, "judge": jd, "judge_raw": raw, "agree": agree})
    write_jsonl(cfg["paths"]["reports"], rows)
    st = {"n_reports": len(rows), "unique_texts": len(texts), "judge_parsed": sum(r["judge"] is not None for r in rows),
          "agree": sum(r["agree"] for r in rows), "by_split": dict(Counter((r["split"], r["agree"]) for r in rows).most_common())}
    st["by_split"] = {f"{k[0]}|agree={k[1]}": v for k, v in Counter((r["split"], r["agree"]) for r in rows).items()}
    write_manifest("P1_reports", [cfg["v7_inputs"]["features"], cfg["v7_inputs"]["splits"]], [cfg["paths"]["reports"]],
                   stats=st, extra={"judge_model": cfg["models"]["judge_llm"], "judge_prompt": "v3"})
    print(st)


if __name__ == "__main__":
    main()


==> anc/reproducibility/revision_v8/pipeline/p2_build_quads.py <==
"""
P2 — 构造反事实四元组（V8_PLAN §3）。每个四元组针对病理 p：
    报告 A（未肯定 p） × 报告 B（肯定 p） × 分数 v_hi（p>=0.6） × v_lo（p<=0.2）
    (v_hi,A)=OMISSION/HEDGING   (v_lo,A)=一致   (v_hi,B)=一致   (v_lo,B)=CONTRADICTION
报告全部是未经编辑的原文；分数来自同一切分里别的病人的真实图像。

产出 data/quads/{train,test_main,test_all}.jsonl（条级，每个四元组 4 条）
     data/quads/train_{M,T}.jsonl（训练格式）
  train / test_main：只用 textlib 与 judge 三分状态一致的报告
  test_all：不做 judge 筛选（敏感性分析）

  env/bin/python revision_v8/pipeline/p2_build_quads.py
"""
import json
import random
from collections import Counter

import numpy as np

from common8 import load_config, read_jsonl, rp, write_jsonl, write_manifest
from prompting import build_input, build_output
from textlib import consistent

ST = {"POS": 0, "NEG": 1, "NOT_MENTIONED": 2, "UNCERTAIN": 3}


def build(reps, imgs, P, pos, neg, cap_hi, seed):
    rng = random.Random(seed)
    V = np.array([[r["visual_facts"][p] for p in P] for r in imgs])
    Vuid = np.array([str(r["uid"]) for r in imgs])
    S = np.array([[ST[r["textlib"][p]] for p in P] for r in reps])

    def compat(s):          # vector is consistent with report state row s on every pathology
        ok = np.ones_like(V, dtype=bool)
        for j in range(len(P)):
            ok[:, j] = (V[:, j] > neg) if s[j] == 0 else (V[:, j] < pos)
        return ok
    C = [compat(S[i]) for i in range(len(reps))]
    quads, use_hi, used_lo, usedA = [], Counter(), set(), set()
    order = list(range(len(reps)))
    rng.shuffle(order)
    for pj, p in enumerate(P):
        others = [j for j in range(len(P)) if j != pj]
        hi_all = np.where(V[:, pj] >= pos)[0]
        lo_all = np.where(V[:, pj] <= neg)[0]
        pools = (("HEDGING", [i for i in order if S[i, pj] == 3]), ("OMISSION", [i for i in order if S[i, pj] in (1, 2)]))
        for b in [i for i in order if S[i, pj] == 0]:
            okB = C[b][:, others].all(1)
            done = False
            for kind, pool in pools:
                cand = [a for a in pool if a not in usedA and a != b]
                if kind == "OMISSION" and rng.random() < 0.5:      # half the time prefer an A that affirms another pathology
                    cand = sorted(cand, key=lambda a: 0 if (S[a, others] == 0).any() else 1)
                for a in cand[:200]:
                    okAB = okB & C[a][:, others].all(1) & (Vuid != reps[a]["uid"]) & (Vuid != reps[b]["uid"])
                    his = [h for h in hi_all if okAB[h] and use_hi[h] < cap_hi]
                    los = [l for l in lo_all if okAB[l] and l not in used_lo]
                    if his and los:
                        h = min(his, key=lambda h: (use_hi[h], h))
                        l = rng.choice(los)
                        use_hi[h] += 1
                        used_lo.add(l)
                        usedA.add(a)
                        quads.append({"p": p, "kind": kind, "A": a, "B": b, "hi": int(h), "lo": int(l),
                                      "A_state": reps[a]["textlib"][p], "A_other_pos": bool((S[a, others] == 0).any())})
                        done = True
                        break
                if done:
                    break
    return quads


def to_items(name, quads, reps, imgs, P, pos, neg):
    rows = []
    for k, q in enumerate(quads):
        A, B, vh, vl = reps[q["A"]], reps[q["B"]], imgs[q["hi"]], imgs[q["lo"]]
        spec = (("hiA", A, vh, q["kind"]), ("loA", A, vl, "NO_ERROR"), ("hiB", B, vh, "NO_ERROR"), ("loB", B, vl, "CONTRADICTION"))
        for role, rep, vec, lab in spec:
            got = sorted(consistent(rep["report_text"], vec["visual_facts"], pos, neg))
            want = [] if lab == "NO_ERROR" else [(q["p"], lab)]
            assert got == want, (name, k, role, got, want)
            rows.append({"id": f"{name}-q{k:04d}-{role}", "quad": f"{name}-q{k:04d}", "role": role, "set": name,
                         "pathology": q["p"], "quad_kind": q["kind"], "A_state": q["A_state"], "A_other_pos": q["A_other_pos"],
                         "report_uid": rep["uid"], "report_role": role[-1], "report_text": rep["report_text"],
                         "vec_id": vec["image_path"].split("/")[-1], "vec_uid": str(vec["uid"]), "vec_role": role[:2],
                         "visual_facts": vec["visual_facts"],
                         "label": {"has_error": lab != "NO_ERROR", "error_type": lab}, "target_pathology": q["p"],
                         "input": build_input(vec["visual_facts"], rep["report_text"], P),
                         "input_text": build_input(vec["visual_facts"], rep["report_text"], P, text_only=True)})
    return rows


def main():
    cfg = load_config()
    P = cfg["pathologies"]
    pos, neg = cfg["thresholds"]["pos"], cfg["thresholds"]["neg"]
    qc = cfg["quads"]
    allrep = read_jsonl(cfg["paths"]["reports"])
    feats = read_jsonl(cfg["v7_inputs"]["features"])
    sp = json.loads(rp(cfg["v7_inputs"]["splits"]).read_text())
    uids = {"train": {str(u) for u in sp["train"]},
            "heldout": {str(u) for s in qc["heldout_splits"] for u in sp[s]}}
    imgs = {k: sorted([r for r in feats if str(r["uid"]) in u], key=lambda r: r["image_path"]) for k, u in uids.items()}
    reps = {k: sorted([r for r in allrep if r["split"] == k], key=lambda r: int(r["uid"]) if r["uid"].isdigit() else 0)
            for k in uids}

    stats, outs, sets = {}, [], {}
    plan = (("train", "train", True, 1), ("test_main", "heldout", True, 2), ("test_all", "heldout", False, 3))
    for name, split, need_agree, sd in plan:
        R = [r for r in reps[split] if r["agree"] or not need_agree]
        cap = qc["cap_hi"]
        quads = build(R, imgs[split], P, pos, neg, cap, cfg["seed"] * 10 + sd)
        if name == "test_main" and len(quads) < qc["min_test_quads"]:      # pre-declared fallback (V8_PLAN §3)
            cap = qc["cap_hi_fallback"]
            quads = build(R, imgs[split], P, pos, neg, cap, cfg["seed"] * 10 + sd)
        rows = to_items(name, quads, R, imgs[split], P, pos, neg)
        out = f"{cfg['paths']['quads_dir']}/{name}.jsonl"
        write_jsonl(out, rows)
        outs.append(out)
        sets[name] = rows
        stats[name] = {"reports_in_pool": len(R), "images_in_pool": len(imgs[split]), "cap_hi": cap, "quads": len(quads),
                       "items": len(rows), "quad_kind": dict(Counter(q["kind"] for q in quads)),
                       "by_pathology": dict(Counter(q["p"] for q in quads)),
                       "A_state": dict(Counter(q["A_state"] for q in quads)),
                       "A_affirms_other": sum(q["A_other_pos"] for q in quads),
                       "unique_A": len({q["A"] for q in quads}), "unique_B": len({q["B"] for q in quads}),
                       "unique_hi": len({q["hi"] for q in quads}), "unique_lo": len({q["lo"] for q in quads})}
        print(name, stats[name])

    fields = cfg["training"]["output_fields"]
    for cell, key in (("M", "input"), ("T", "input_text")):
        tr = []
        for r in sets["train"]:
            row = {"label": r["label"]["error_type"], "target_pathology": r["target_pathology"],
                   "visual_facts": r["visual_facts"], "final_report": r["report_text"]}
            tr.append({"id": r["id"], "input": r[key], "output": json.dumps(build_output(row, fields), ensure_ascii=False)})
        out = f"{cfg['paths']['quads_dir']}/train_{cell}.jsonl"
        write_jsonl(out, tr)
        outs.append(out)
    write_manifest("P2_quads", [cfg["paths"]["reports"], cfg["v7_inputs"]["features"], cfg["v7_inputs"]["splits"]], outs, stats=stats)


if __name__ == "__main__":
    main()


==> anc/reproducibility/revision_v8/pipeline/p3_train.py <==
"""
P3 — 单个 run 的 LoRA 训练：固定 epoch 数，取最后一个 checkpoint，不做任何选择（V8_PLAN §4）。
产出 runs/<cell>_s<seed>/{final/, run_manifest.json}

  CUDA_VISIBLE_DEVICES=0 env/bin/python revision_v8/pipeline/p3_train.py --cell M --seed 42
"""
import argparse
import json

import torch
from datasets import Dataset
from peft import LoraConfig, get_peft_model
from transformers import AutoModelForCausalLM, AutoTokenizer, Trainer, TrainingArguments

from common8 import inside_v8, load_config, read_jsonl, rp, sha256
from s6_train import collate, encode      # V7: chat template + loss on assistant tokens only (read-only reuse)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--cell", required=True, choices=["M", "T"])
    ap.add_argument("--seed", type=int, required=True)
    ap.add_argument("--train-file", default=None, help="override training file (V8.1 recipes / pilots)")
    ap.add_argument("--epochs", type=int, default=None, help="override num_epochs (V8.1 recipes)")
    ap.add_argument("--name", default=None, help="run dir name (default <cell>_s<seed>)")
    a = ap.parse_args()
    cfg = load_config()
    tc = dict(cfg["training"])
    if a.epochs:
        tc["num_epochs"] = a.epochs
    base = cfg["models"]["base_llm"]
    run = inside_v8(rp(cfg["paths"]["runs_dir"]) / (a.name or f"{a.cell}_s{a.seed}") / "x").parent
    tf = a.train_file or tc.get("train_file_pattern", f"{cfg['paths']['quads_dir']}/train_{{cell}}.jsonl").format(cell=a.cell)

    torch.manual_seed(a.seed)
    tok = AutoTokenizer.from_pretrained(base)
    if tok.pad_token is None:
        tok.pad_token = tok.eos_token
    model = AutoModelForCausalLM.from_pretrained(base, dtype=torch.bfloat16)
    model = get_peft_model(model, LoraConfig(r=tc["lora_r"], lora_alpha=tc["lora_alpha"], lora_dropout=tc["lora_dropout"],
                                             bias="none", task_type="CAUSAL_LM",
                                             target_modules=["q_proj", "k_proj", "v_proj", "o_proj", "gate_proj", "up_proj", "down_proj"]))
    rows = read_jsonl(tf)
    enc = [encode(tok, r["input"], r["output"], tc["max_len"]) for r in rows]
    n_trunc = sum(len(e["input_ids"]) >= tc["max_len"] for e in enc)
    args = TrainingArguments(
        output_dir=str(run), per_device_train_batch_size=tc["per_device_bs"], gradient_accumulation_steps=tc["grad_accum"],
        num_train_epochs=tc["num_epochs"], learning_rate=tc["lr"], lr_scheduler_type="cosine", warmup_ratio=0.03, bf16=True,
        logging_steps=10, eval_strategy="no", save_strategy="no", report_to=[], seed=a.seed, data_seed=a.seed,
        remove_unused_columns=False)
    trainer = Trainer(model=model, args=args, train_dataset=Dataset.from_list(enc), data_collator=collate(tok))
    trainer.train()
    model.save_pretrained(run / "final")
    tok.save_pretrained(run / "final")
    losses = [h["loss"] for h in trainer.state.log_history if "loss" in h]
    man = {"cell": a.cell, "seed": a.seed, "train_file": tf, "train_sha256": sha256(tf), "n_train": len(rows),
           "n_truncated": n_trunc, "base_model": base, "checkpoint": "final (last step, no selection)",
           "hparams": {"lr": tc["lr"], "lora_r": tc["lora_r"], "lora_alpha": tc["lora_alpha"], "lora_dropout": tc["lora_dropout"],
                       "num_epochs": tc["num_epochs"], "per_device_bs": tc["per_device_bs"], "grad_accum": tc["grad_accum"],
                       "world_size": args.world_size, "max_len": tc["max_len"]},
           "global_step": trainer.state.global_step, "max_steps": trainer.state.max_steps, "epoch": trainer.state.epoch,
           "loss_first": losses[0] if losses else None, "loss_last": losses[-1] if losses else None, "loss_curve": losses}
    (run / "run_manifest.json").write_text(json.dumps(man, indent=2), encoding="utf-8")
    print(f"[{a.cell}_s{a.seed}] done: steps {trainer.state.global_step}, loss {man['loss_first']} -> {man['loss_last']}")


if __name__ == "__main__":
    main()


==> anc/reproducibility/revision_v8/pipeline/p3b_pilot.py <==
"""
V8.1 试跑（V8_PLAN 附录 A）。只用训练集：按四元组切 15% 作 dev，其余为 fit。
三个预先定好的配方各训 1 次（seed 42，M 格），在 fit 和 dev 上评条级 / 四元组准确率，选 dev 最高者（并列取编号小）。
然后生成最终训练文件 v81_train_{M,T}.jsonl（选中配方的字段与数据来源，全部训练四元组）。
测试集一次都不读。

  V8_CONFIG=revision_v8/config/v8_1.yaml env/bin/python revision_v8/pipeline/p3b_pilot.py
"""
import json
import os
import random
import subprocess
import sys
from collections import defaultdict

import numpy as np

from common8 import V8, inside_v8, load_config, read_jsonl, rp, run_jobs, sha256, write_jsonl, write_manifest
from p2_build_quads import build, to_items
from prompting import build_output, chat_messages, parse_output


def to_train(rows, fields, key):
    out = []
    for r in rows:
        row = {"label": r["label"]["error_type"], "target_pathology": r["target_pathology"], "visual_facts": r["visual_facts"],
               "final_report": r["report_text"]}
        out.append({"id": r["id"], "input": r[key], "output": json.dumps(build_output(row, fields), ensure_ascii=False)})
    return out


def score(rows, adapter, cfg, tag):
    jobs = [{"job_id": r["id"], "temperature": 0.0, "max_new_tokens": 128, "messages": chat_messages(r["input"])} for r in rows]
    res = run_jobs(jobs, cfg["models"]["base_llm"], tag=tag, adapter=adapter)
    ok, byq = {}, defaultdict(list)
    for r in rows:
        p = parse_output(res.get(r["id"], ""))
        ok[r["id"]] = p is not None and bool(p["has_error"]) == r["label"]["has_error"]
        byq[r["quad"]].append(ok[r["id"]])
    roles = defaultdict(list)
    for r in rows:
        roles[r["role"]].append(ok[r["id"]])
    return {"item_acc": float(np.mean(list(ok.values()))), "quad_acc": float(np.mean([all(v) for v in byq.values()])),
            "by_role": {k: float(np.mean(v)) for k, v in roles.items()}, "n_items": len(rows)}


def main():
    cfg = load_config()
    tc, qd = cfg["training"], cfg["paths"]["quads_dir"]
    P, pos, neg = cfg["pathologies"], cfg["thresholds"]["pos"], cfg["thresholds"]["neg"]
    rng = random.Random(f"{cfg['seed']}-v81-dev")
    train = read_jsonl(f"{qd}/train.jsonl")
    quads = sorted({r["quad"] for r in train})
    rng.shuffle(quads)
    dev_q = set(quads[:int(round(tc["dev_frac"] * len(quads)))])
    dev = [r for r in train if r["quad"] in dev_q]
    fit = [r for r in train if r["quad"] not in dev_q]
    # unfiltered train quads (textlib labels) for R3; drop quads touching any dev report/vector
    allrep = read_jsonl(cfg["paths"]["reports"])
    feats = read_jsonl(cfg["v7_inputs"]["features"])
    sp = json.loads(rp(cfg["v7_inputs"]["splits"]).read_text())
    tu = {str(u) for u in sp["train"]}
    imgs = sorted([r for r in feats if str(r["uid"]) in tu], key=lambda r: r["image_path"])
    reps = sorted([r for r in allrep if r["split"] == "train"], key=lambda r: int(r["uid"]))
    train_all = to_items("train_all", build(reps, imgs, P, pos, neg, cfg["quads"]["cap_hi"], cfg["seed"] * 10 + 4), reps, imgs, P, pos, neg)
    write_jsonl(f"{qd}/train_all.jsonl", train_all)
    dev_keys = {r["report_uid"] for r in dev} | {r["vec_id"] for r in dev}
    fit_all = [r for r in train_all if r["report_uid"] not in dev_keys and r["vec_id"] not in dev_keys]
    src = {"train": fit, "train_all": fit_all}
    print(f"train quads {len(quads)} -> fit {len(fit) // 4}, dev {len(dev) // 4}; train_all {len(train_all) // 4} -> fit_all {len(fit_all) // 4}")

    gpu, procs, files = 0, [], {}
    for name, rc in tc["recipes"].items():
        tf = f"{qd}/pilot_{name}_fit_M.jsonl"
        write_jsonl(tf, to_train(src[rc["train_source"]], rc["fields"], "input"))
        files[name] = tf
        env = {**os.environ, "CUDA_VISIBLE_DEVICES": str(gpu)}
        log = open(V8 / "logs" / f"pilot_{name}.log", "w")
        procs.append((name, subprocess.Popen([sys.executable, str(V8 / "pipeline" / "p3_train.py"), "--cell", "M", "--seed", "42",
                                              "--train-file", tf, "--epochs", str(rc["num_epochs"]), "--name", f"pilot_{name}"],
                                             env=env, stdout=log, stderr=subprocess.STDOUT, cwd=V8 / "pipeline")))
        gpu += 1
    for name, p in procs:
        if p.wait() != 0:
            raise RuntimeError(f"pilot {name} failed; see logs/pilot_{name}.log")

    res = {}
    for name, rc in tc["recipes"].items():
        adapter = rp(cfg["paths"]["runs_dir"]) / f"pilot_{name}" / "final"
        fit_rows = src[rc["train_source"]]
        res[name] = {"recipe": rc, "fit": score(fit_rows, adapter, cfg, f"pilot_{name}_fit"), "dev": score(dev, adapter, cfg, f"pilot_{name}_dev")}
        print(name, "fit", round(res[name]["fit"]["item_acc"], 3), round(res[name]["fit"]["quad_acc"], 3),
              "dev", round(res[name]["dev"]["item_acc"], 3), round(res[name]["dev"]["quad_acc"], 3), res[name]["dev"]["by_role"])
    chosen = max(tc["recipes"], key=lambda n: (res[n]["dev"]["item_acc"], -list(tc["recipes"]).index(n)))
    g = tc["fit_gate"]
    gate = res[chosen]["fit"]["item_acc"] >= g["fit_item_acc_min"] and res[chosen]["dev"]["item_acc"] >= g["dev_item_acc_min"]
    out = {"dev_quads": sorted(dev_q), "n_fit": len(fit) // 4, "n_dev": len(dev) // 4, "n_fit_all": len(fit_all) // 4,
           "results": res, "chosen": chosen, "fit_gate": g, "fit_gate_pass": gate}
    inside_v8(rp(cfg["paths"]["results_dir"]) / "pilot" / "pilot.json").write_text(json.dumps(out, indent=2), encoding="utf-8")
    # final training files for the chosen recipe (ALL training quads of its source)
    rc = tc["recipes"][chosen]
    full = train if rc["train_source"] == "train" else train_all
    outs = []
    for cell, key in (("M", "input"), ("T", "input_text")):
        pth = tc["train_file_pattern"].format(cell=cell)
        write_jsonl(pth, to_train(full, rc["fields"], key))
        outs.append(pth)
    write_manifest("P3b_pilot", [f"{qd}/train.jsonl", cfg["paths"]["reports"]], outs + [f"{qd}/train_all.jsonl"],
                   stats={"chosen": chosen, "fit_gate_pass": gate, "n_final_train_items": len(full),
                          "pilot": {n: {"fit": r["fit"]["item_acc"], "dev": r["dev"]["item_acc"], "dev_quad": r["dev"]["quad_acc"]} for n, r in res.items()}})
    print("chosen", chosen, "fit_gate_pass", gate)


if __name__ == "__main__":
    main()


==> anc/reproducibility/revision_v8/pipeline/p4_eval.py <==
"""
P4 — 统一评测（V8_PLAN §5）。测试集：test_main（judge 筛过，主结果）、test_all（未筛，敏感性）。
系统：M_s*、T_s*（LoRA，3 seed）、B1（传统规则）、B2（零样本纯文本）、Z（零样本多模态）、S（只看分数的逻辑回归）。
解析失败一律算错。bootstrap 按"共享报告或分数的四元组连通分量"聚类。

产出 results/<set>/<system>/{predictions.jsonl, metrics.json}、results/summary.json

  env/bin/python revision_v8/pipeline/p4_eval.py
"""
import json
import random
from collections import defaultdict

import numpy as np

from common8 import inside_v8, load_config, read_jsonl, rp, run_jobs, sha256, write_jsonl   # adds V7 pipeline to sys.path
from b1_rules import predict as b1_predict
from prompting import chat_messages, parse_output

SETS = ("test_main", "test_all")


def correct_vec(rows, P):
    """item-level correctness on has_error; unparsable -> wrong."""
    return np.array([(P[r["id"]] is not None) and (bool(P[r["id"]]["has_error"]) == r["label"]["has_error"]) for r in rows])


def components(rows):
    parent = {}

    def find(x):
        while parent.setdefault(x, x) != x:
            parent[x] = parent[parent[x]]
            x = parent[x]
        return x
    for r in rows:
        for k in ("R:" + r["report_uid"], "V:" + r["vec_id"]):
            parent[find("Q:" + r["quad"])] = find(k)
    comp = defaultdict(list)
    for q in sorted({r["quad"] for r in rows}):
        comp[find("Q:" + q)].append(q)
    return list(comp.values())


def quad_table(rows, corr):
    """per-quad arrays: item-correct count, all-4, same-report pairs (2), same-vector pairs (2)."""
    by = defaultdict(dict)
    for r, c in zip(rows, corr):
        by[r["quad"]][r["role"]] = bool(c)
    t = {}
    for q, d in by.items():
        t[q] = {"n_ok": sum(d.values()), "all4": all(d.values()),
                "rep_pairs": int(d["hiA"] and d["loA"]) + int(d["hiB"] and d["loB"]),
                "vec_pairs": int(d["hiA"] and d["hiB"]) + int(d["loA"] and d["loB"])}
    return t


def agg(t, quads):
    n = len(quads)
    return {"item_acc": sum(t[q]["n_ok"] for q in quads) / (4 * n), "quad_acc": sum(t[q]["all4"] for q in quads) / n,
            "same_report_pair_acc": sum(t[q]["rep_pairs"] for q in quads) / (2 * n),
            "same_vector_pair_acc": sum(t[q]["vec_pairs"] for q in quads) / (2 * n)}


def boot(tabs, comps, iters, seed):
    """tabs: {system: quad_table}. Returns per-system CI for item/quad acc, plus draws for paired differences."""
    rng = random.Random(seed)
    draws = {s: {"item_acc": [], "quad_acc": []} for s in tabs}
    for _ in range(iters):
        qs = [q for c in (rng.choice(comps) for _ in range(len(comps))) for q in c]
        for s, t in tabs.items():
            a = agg(t, qs)
            draws[s]["item_acc"].append(a["item_acc"])
            draws[s]["quad_acc"].append(a["quad_acc"])
    return {s: {k: np.array(v) for k, v in d.items()} for s, d in draws.items()}


def ci(x):
    return [float(np.percentile(x, 2.5)), float(np.percentile(x, 97.5))]


def breakdown(rows, corr, P):
    out = {}
    def acc(mask):
        m = np.array(mask)
        return [float(corr[m].mean()), int(m.sum())] if m.any() else None
    out["by_item_type"] = {
        "OMISSION (hiA)": acc([r["role"] == "hiA" and r["quad_kind"] == "OMISSION" for r in rows]),
        "HEDGING (hiA)": acc([r["role"] == "hiA" and r["quad_kind"] == "HEDGING" for r in rows]),
        "CONTRADICTION (loB)": acc([r["role"] == "loB" for r in rows]),
        "NO_ERROR, report does not affirm (loA)": acc([r["role"] == "loA" for r in rows]),
        "NO_ERROR, report affirms (hiB)": acc([r["role"] == "hiB" for r in rows])}
    out["by_pathology"] = {p: acc([r["pathology"] == p for r in rows]) for p in sorted({r["pathology"] for r in rows})}
    out["by_quad_kind"] = {k: acc([r["quad_kind"] == k for r in rows]) for k in ("OMISSION", "HEDGING")}
    out["by_A_affirms_other"] = {str(b): acc([r["A_other_pos"] == b for r in rows]) for b in (True, False)}
    out["by_A_state"] = {k: acc([r["A_state"] == k for r in rows]) for k in ("NEG", "NOT_MENTIONED", "UNCERTAIN")}
    err = [r for r in rows if r["label"]["has_error"]]
    if any(P[r["id"]] and P[r["id"]].get("finding") is not None for r in rows):
        out["finding_acc"] = sum(1 for r in err if P[r["id"]] and P[r["id"]].get("finding") == r["pathology"]) / len(err)
    out["type_acc_4class"] = sum(1 for r in rows if P[r["id"]] and P[r["id"]].get("error_type") == r["label"]["error_type"]) / len(rows)
    return out


def main():
    cfg = load_config()
    paths = cfg["pathologies"]
    pos, neg = cfg["thresholds"]["pos"], cfg["thresholds"]["neg"]
    qd, base = cfg["paths"]["quads_dir"], cfg["models"]["base_llm"]
    data = {s: read_jsonl(f"{qd}/{s}.jsonl") for s in SETS}
    allrows = [r for s in SETS for r in data[s]]
    preds = {}

    preds["B1"] = {r["id"]: {"raw": "", "pred": b1_predict(r["visual_facts"], r["report_text"], paths, pos, neg)} for r in allrows}
    from sklearn.linear_model import LogisticRegression
    tr = read_jsonl(f"{qd}/train.jsonl")
    X = lambda R: np.array([[r["visual_facts"][p] for p in paths] for r in R])
    lr = LogisticRegression(max_iter=3000).fit(X(tr), [r["label"]["has_error"] for r in tr])
    preds["S"] = {r["id"]: {"raw": "", "pred": {"has_error": bool(y), "error_type": "UNKNOWN" if y else "NO_ERROR"}}
                  for r, y in zip(allrows, lr.predict(X(allrows)))}

    def infer(tag, key, adapter=None):
        jobs = [{"job_id": r["id"], "temperature": 0.0, "max_new_tokens": 256, "messages": chat_messages(r[key])} for r in allrows]
        out = run_jobs(jobs, base, tag=f"p4_{tag}", adapter=adapter)
        return {r["id"]: {"raw": out.get(r["id"], ""), "pred": parse_output(out.get(r["id"], ""))} for r in allrows}
    preds["B2"] = infer("B2", "input_text")
    preds["Z"] = infer("Z", "input")
    for seed in cfg["seeds"]:
        for cell, key in (("M", "input"), ("T", "input_text")):
            name = f"{cell}_s{seed}"
            preds[name] = infer(name, key, adapter=rp(cfg["paths"]["runs_dir"]) / name / "final")

    summary = {}
    for s in SETS:
        rows = data[s]
        esha = sha256(f"{qd}/{s}.jsonl")
        comps = components(rows)
        quads = sorted({r["quad"] for r in rows})
        tabs, res = {}, {}
        for name, PR in preds.items():
            P = {r["id"]: PR[r["id"]]["pred"] for r in rows}
            corr = correct_vec(rows, P)
            tabs[name] = quad_table(rows, corr)
            m = {"eval_set": s, "eval_sha256": esha, "n_items": len(rows), "n_quads": len(quads), "n_components": len(comps),
                 "parse_fail_policy": "count_as_wrong", "n_parse_fail": sum(1 for r in rows if P[r["id"]] is None),
                 **agg(tabs[name], quads), **breakdown(rows, corr, P)}
            res[name] = m
            write_jsonl(f"{cfg['paths']['results_dir']}/{s}/{name}/predictions.jsonl", [{"id": r["id"], **PR[r["id"]]} for r in rows])
        draws = boot(tabs, comps, cfg["eval"]["bootstrap_iters"], cfg["seed"])
        for name, m in res.items():
            m["ci95"] = {k: ci(draws[name][k]) for k in ("item_acc", "quad_acc")}
            if name.startswith("M_"):
                m["diff_vs_B1"] = {k: {"mean": m[k] - res["B1"][k], "ci95": ci(draws[name][k] - draws["B1"][k])} for k in ("item_acc", "quad_acc")}
            inside_v8(rp(cfg["paths"]["results_dir"]) / s / name / "metrics.json").write_text(json.dumps(m, indent=2), encoding="utf-8")
        seeds = {}
        for cell in ("M", "T"):
            names = [f"{cell}_s{sd}" for sd in cfg["seeds"]]
            seeds[cell] = {k: {"mean": float(np.mean([res[n][k] for n in names])), "std": float(np.std([res[n][k] for n in names], ddof=1)),
                               "per_seed": [res[n][k] for n in names]}
                           for k in ("item_acc", "quad_acc", "same_report_pair_acc", "same_vector_pair_acc")}
        summary[s] = {"n_quads": len(quads), "n_items": len(rows), "n_components": len(comps), "systems": res, "seed_agg": seeds}
        for name, m in res.items():
            print(s, name, f"item {m['item_acc']:.3f} [{m['ci95']['item_acc'][0]:.3f},{m['ci95']['item_acc'][1]:.3f}] quad {m['quad_acc']:.3f} parse_fail {m['n_parse_fail']}")
    inside_v8(rp(cfg["paths"]["results_dir"]) / "summary.json").write_text(json.dumps(summary, indent=2), encoding="utf-8")


if __name__ == "__main__":
    main()

